Diff-Palm: Realistic Palmprint Generation with Polynomial Creases and Intra-Class Variation Controllable Diffusion Models

Palmprint recognition is significantly limited by the lack of large-scale publicly available datasets. Previous methods have adopted B\'ezier curves to simulate the palm creases, which then serve as input for conditional GANs to generate realistic palmprints. However, without employing real data fine-tuning, the performance of the recognition model trained on these synthetic datasets would drastically decline, indicating a large gap between generated and real palmprints. This is primarily due to the utilization of an inaccurate palm crease representation and challenges in balancing intra-class variation with identity consistency. To address this, we introduce a polynomial-based palm crease representation that provides a new palm crease generation mechanism more closely aligned with the real distribution. We also propose the palm creases conditioned diffusion model with a novel intra-class variation control method. By applying our proposed $K$-step noise-sharing sampling, we are able to synthesize palmprint datasets with large intra-class variation and high identity consistency. Experimental results show that, for the first time, recognition models trained solely on our synthetic datasets, without any fine-tuning, outperform those trained on real datasets. Furthermore, our approach achieves superior recognition performance as the number of generated identities increases.

==> CVPR25-PALM-CR-ARXIV/demo.py <==
def remove_percent_lines(input_filename: str, output_filename: str):
    try:
        with open(input_filename, 'r', encoding='utf-8') as infile:
            lines = infile.readlines()
        
        with open(output_filename, 'w', encoding='utf-8') as outfile:
            for line in lines:
                if not line.startswith('%'):
                    outfile.write(line)
        
        print(f"完成：已保存修改后的文件至 {output_filename}")
    except Exception as e:
        print(f"发生错误: {e}")

# 使用示例：
input_file = 'main_bk.tex'  # 输入文件名
output_file = 'main.tex'  # 输出文件名
remove_percent_lines(input_file, output_file)
